Minimal external representations of tropical polyhedra

Tropical polyhedra are known to be representable externally, as intersections of finitely many tropical half-spaces. However, unlike in the classical case, the extreme rays of their polar cones provide external representations containing in general superfluous half-spaces. In this paper, we prove that any tropical polyhedral cone in R^n (also known as "tropical polytope" in the literature) admits an essentially unique minimal external representation. The result is obtained by establishing a (partial) anti-exchange property of half-spaces. Moreover, we show that the apices of the half-spaces appearing in such non-redundant external representations are vertices of the cell complex associated with the polyhedral cone. We also establish a necessary condition for a vertex of this cell complex to be the apex of a non-redundant half-space. It is shown that this condition is sufficient for a dense class of polyhedral cones having "generic extremities".

==> figures/Encompass.js <==
camera = scene.cameras.getByIndex(0);
bb = scene.computeBoundingBox();	
//--------------------------
// calculate dimensions of the bounding box
//--------------------------
xDist = bb.max.x - bb.min.x;
yDist = bb.max.y - bb.min.y;
zDist = bb.max.z - bb.min.z;
//--------------------------
// scale the distance between camera and target object
//--------------------------
a = 0;
b = 0;
if (xDist > yDist)
	a = xDist;
else 
	a = yDist;
	
b = a / Math.tan(camera.fov);
dist = b + zDist/2;
 
if(dist > 2*bb.max.subtract(bb.min).length){
	dist = bb.max.subtract(bb.min).length;
} 
pos = new Vector3(0,0.75*dist,0).add(bb.center);
pos2 = new Vector3(0,0,1).add(pos);
camera.position.set(pos);
camera.targetPosition.set(bb.center);
camera.up.set(pos2);
scene.update();


==> figures/Encompass2.js <==
camera = scene.cameras.getByIndex(0);
bb = scene.computeBoundingBox();	
//--------------------------
// calculate dimensions of the bounding box
//--------------------------
xDist = bb.max.x - bb.min.x;
yDist = bb.max.y - bb.min.y;
zDist = bb.max.z - bb.min.z;
//--------------------------
// scale the distance between camera and target object
//--------------------------
a = 0;
b = 0;
if (xDist > yDist)
	a = xDist;
else 
	a = yDist;
	
b = a / Math.tan(camera.fov);
dist = b + zDist/2;
 
if(dist > 2*bb.max.subtract(bb.min).length){
	dist = bb.max.subtract(bb.min).length;
} 
pos = new Vector3(0, dist, 0).add(bb.center);
pos2 = new Vector3(0,0,1).add(pos);
camera.position.set(pos);
camera.targetPosition.set(bb.center);
camera.up.set(pos2);
scene.update();


==> figures/Encompass3.js <==
camera = scene.cameras.getByIndex(0);
bb = scene.computeBoundingBox();	
//--------------------------
// calculate dimensions of the bounding box
//--------------------------
xDist = bb.max.x - bb.min.x;
yDist = bb.max.y - bb.min.y;
zDist = bb.max.z - bb.min.z;
//--------------------------
// scale the distance between camera and target object
//--------------------------
a = 0;
b = 0;
if (xDist > yDist)
	a = xDist;
else 
	a = yDist;
	
b = a / Math.tan(camera.fov);
dist = b + zDist/2;
 
if(dist > 2*bb.max.subtract(bb.min).length){
	dist = bb.max.subtract(bb.min).length;
} 
pos = new Vector3(0,1.5*dist,0).add(bb.center);
pos2 = new Vector3(0,0,1).add(pos);
camera.position.set(pos);
camera.targetPosition.set(bb.center);
camera.up.set(pos2);
scene.update();

